Bit-pragmatic Deep Neural Network Computing

We quantify a source of ineffectual computations when processing the multiplications of the convolutional layers in Deep Neural Networks (DNNs) and propose Pragmatic (PRA), an architecture that exploits it improving performance and energy efficiency. The source of these ineffectual computations is best understood in the context of conventional multipliers which generate internally multiple terms, that is, products of the multiplicand and powers of two, which added together produce the final product [1]. At runtime, many of these terms are zero as they are generated when the multiplicand is combined with the zero-bits of the multiplicator. While conventional bit-parallel multipliers calculate all terms in parallel to reduce individual product latency, PRA calculates only the non-zero terms using a) on-the-fly conversion of the multiplicator representation into an explicit list of powers of two, and b) hybrid bit-parallel multplicand/bit-serial multiplicator processing units. PRA exploits two sources of ineffectual computations: 1) the aforementioned zero product terms which are the result of the lack of explicitness in the multiplicator representation, and 2) the excess in the representation precision used for both multiplicants and multiplicators, e.g., [2]. Measurements demonstrate that for the convolutional layers, a straightforward variant of PRA improves performance by 2.6x over the DaDiaNao (DaDN) accelerator [3] and by 1.4x over STR [4]. Similarly, PRA improves energy efficiency by 28% and 10% on average compared to DaDN and STR. An improved cross lane synchronication scheme boosts performance improvements to 3.1x over DaDN. Finally, Pragmatic benefits persist even with an 8-bit quantized representation [5].

==> prod/myplot/__init__.py <==
from line import line
from scatter import scatter
from bar import bar
from sbar import sbar
from cmap import cmap
from rename_nets import rename_nets


==> prod/myplot/all_plot.py <==
#!/usr/bin/python
#
# This script provides a set of functions for generating simple plots with matplotlib

import numpy as np
import itertools 
import matplotlib as mpl
import matplotlib.pyplot as plt
import matplotlib.ticker as mtick

def plot_line(data, title, xlabel, ylabel, xticks, group_names, legend=True):
    """
    Plot a line graph with N lines
    data        an Nx or Nx * Nn array or ndarray
    xticks      labels for each x value
    group_names labels for each n value
    """
    legend=bool(int(legend)) 
    print "Show Legend =", legend
    data = np.array(data)
    group_names = list(group_names)

    # if data is 1d, make it a 2d array
    if ( len(data.shape) == 1 ):
        # print "1D array: Reshaping"
        data = data.reshape(len(data),-1)
    else:
        assert data.shape[1] == len(group_names), "data.shape[1] = %d, len(group_names) = %d" % (data.shape[1],len(group_names))

    # print data.shape
    assert(len(data.shape) == 2)

    # try to make data fit the labels
    if (data.shape[0] != len(xticks)):
        print "xticks (", len(xticks), ") don't match data (", data.shape, ". trying to fix"
        data = data.T;
    assert(data.shape[0] == len(xticks)), "data.shape[0] = %d, len(xticks) = %d" % (data.shape[0],len(xticks))
    assert(data.shape[1] == len(group_names)), "data.shape[1] = %d, len(group_names) = %d" % (data.shape[1],len(group_names))

    # should I rotate x axis labels?
    rot = 0
    max_x_label = max([len(str(s)) for s in xticks])
    max_text_width = 80/len(xticks)
    print "max label width:",max_x_label,"max:",max_text_width
    if (max_x_label > max_text_width):
        rot = 30

    fontsize = 18
    font = {'family' : 'normal',
            'weight' : 'normal',
            'size'   : fontsize}

    mpl.rc('font', **font)

    n = data.shape[1]
    show_legend = legend and (n > 1);

    legend_outside=1
    # left bottom width height
    box = [0.15,0.12,0.82,0.85]
    bbanchor=( 1, 1 )
    figsize=[ 8, 6 ]
    if legend_outside and show_legend:
        #box = [0.11,0.12,0.65,0.85]
        box[2] /= 1.25
        bbanchor=( 1.3, 0.447 )
        figsize[0] *= 1.25
    if rot:
        box[1] = 0.2

    if ylabel == '':
        box[0] -= 0.05

    # Create Figure
    fig = plt.figure(figsize=figsize)
    #fig, ax = plt.subplots()
    ax = fig.add_axes(box)
    plt.title(title)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    #plt.autoscale(enable=True, axis=u'both', tight=True)
    ax.yaxis.grid(True)

    # dont use offset at the top of the figure
    y_formatter = mpl.ticker.ScalarFormatter(useOffset=False)
    ax.yaxis.set_major_formatter(y_formatter)

    # don't show labels for over 20 points
    if (len(xticks) > 20):
        xticks = ['']
    ax.set_xticklabels(xticks, rotation=rot)

    dmin = np.min(data)
    dmax = np.max(data)
    diff = dmax-dmin

    ymin = 0
    ymax = 1.1
    ymin = dmin-0.1*diff
    ymax = dmax+0.1*diff

    xmin = int(xticks[0])
    xmax = int(xticks[-1])
    xmin = 0
    xmax = len(xticks)
    
    plt.xticks(np.arange(0, len(xticks), 1))


    axes = plt.gca()
    #axes.set_xlim([xmin,xmax])
    axes.set_ylim([ymin,ymax])
    #axes.set_yticks(np.arange(ymin,ymax,0.1))
    
    groups = list()

    # data = X * N
    n = data.shape[1]
    color=iter(plt.cm.rainbow(np.linspace(0,1,n)))
    markers=itertools.cycle(['x', ',', 'o', '.', '*'])

    # plot each line
    for d in range(0,n):
        c=next(color)
        m=next(markers)
        #grp = ax.bar(ind + width*d, data[:,d], width, color=c)
        grp = ax.plot( range(len(xticks)) , data[:,d] , label='%s' % group_names[d], marker=m)
        groups.append(grp)

    if (show_legend):
        #ax.legend(groups, group_names, bbox_to_anchor=(1.05, 1), loc='upper right', borderaxespad=0.)
        #plt.legend(bbox_to_anchor=(1, 1), loc='upper left', borderaxespad=0.)
        plt.legend(
                title='Layer',
                fontsize=fontsize,
                loc='center right',
                bbox_to_anchor=(bbanchor),
                borderaxespad=0.5
                )

def plot_scatter(dx, dy, title, xlabel, ylabel):
    fig = plt.figure()
    plt.title(title)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    plt.autoscale(enable=True, axis=u'both', tight=False)
    ax = fig.add_subplot(1,1,1)
    fmt = '%.0f%%' # Format you want the ticks, e.g. '40%'
    yticks = mtick.FormatStrFormatter(fmt)
    ax.yaxis.set_major_formatter(yticks)

    for las in range(1,dx.shape[1]):
        x = dx[:,las] 
        y = dy[:,las] * 100
        ax.plot(x,y, label='%d' % las)
        plt.legend(title='')

def plot_bar(data, title, xlabel, ylabel, xticks, group_names, legend=True):
    """
    data        an Nx or Nx * Nn array or ndarray
    xticks      labels for each x value
    group_names labels for each n value
    """

    data = np.array(data)
    group_names = list(group_names)

    # if data is 1d, make it a 2d array
    if ( len(data.shape) == 1 ):
        # print "1D array: Reshaping"
        data = data.reshape(len(data),-1)
    else:
        assert data.shape[1] == len(group_names), "data.shape[1] = %d, len(group_names) = %d" % (data.shape[1],len(group_names))

    # print data.shape
    assert(len(data.shape) == 2)
    assert(data.shape[0] == len(xticks)), "data.shape[0] = %d, len(xticks) = %d" % (data.shape[0],len(xticks))

    rot = 0
    max_x_label = max([len(str(s)) for s in xticks])
    max_text_width = 80/len(xticks)
    print "label:",max_x_label,"max:",max_text_width
    if (max_x_label > max_text_width):
        rot = 30

    fig = plt.figure()
    #fig, ax = plt.subplots()
    # left bottom width height
    ax = fig.add_axes([0.1,0.2,0.8,0.7])
    plt.title(title)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    plt.autoscale(enable=True, axis=u'both', tight=False)
    ax.yaxis.grid(True)

    width=0.30
    ind = np.arange(data.shape[0])
    n = data.shape[1]
    if (len(xticks) > 20):
        xticks = ['']
    ax.set_xticklabels(xticks, rotation=rot)
    xtp = ind+width*n/2
    ax.set_xticks(xtp)

    ymin = 0.8
    ymax = 1
    axes = plt.gca()
    # axes.set_xlim([xmin,xmax])
    axes.set_ylim([ymin,ymax*1.05])
    #axes.set_yticks(np.arange(ymin,ymax,0.1))
    
    groups = list()

    color=iter(plt.cm.rainbow(np.linspace(0,1,n)))
    for d in range(0,n):
        c=next(color)
        # grp = ax.bar(ind + width*d, data[:,d], width, color=c)
        grp = ax.bar(ind + width*d, data[:,d], width, color=c)
        groups.append(grp)

    if (n > 1):
        ax.legend(groups, group_names, bbox_to_anchor=(1.05, 1), loc='upper right', borderaxespad=0.)

def plot_sbar(data, title, xlabel, ylabel, xticks, group_names, legend=True):
    """
    plot a stacked bar graph (N bars stacked on top of eachother)
    data        an Nx or Nx * Nn array or ndarray
    xticks      labels for each x value
    group_names labels for each n value
    """

    legend=bool(int(legend)) 
    data = np.array(data)
    group_names = list(group_names)
    n_labels = group_names

    # if data is 1d, make it a 2d array
    if ( len(data.shape) == 1 ):
        # print "1D array: Reshaping"
        data = data.reshape(len(data),-1)
    else:
        assert data.shape[1] == len(group_names), "data.shape[1] = %d, len(group_names) = %d" % (data.shape[1],len(group_names))

    # print data.shape
    assert(len(data.shape) == 2)
    assert(data.shape[0] == len(xticks)), "data.shape[0] = %d, len(xticks) = %d" % (data.shape[0],len(xticks))

    rot = 0
    max_x_label = max([len(str(s)) for s in xticks])
    max_text_width = 80/len(xticks)
    print "label:",max_x_label,"max:",max_text_width
    if (max_x_label > max_text_width):
        rot = 30

    fontsize = 20
    font = {'size' : fontsize}
    mpl.rc('font', **font)

    legend_outside=0
    n = data.shape[1]
    show_legend = legend and (n > 1);
    print "Show Legend =", show_legend
    
    # left bottom width height
    box = [0.15,0.12,0.82,0.85]
    figsize=[ 8, 6 ]
    bbanchor=[ 1, 1 ]
    legend_loc='upper right'
    if legend_outside and show_legend:
        print "Putting legend outside plot"
        box[2] /= 1.25
        bbanchor=( 1, 1 )
        legend_loc='upper right',
        figsize[0] *= 1.25
    if rot:
        box[1] = 0.2

    if ylabel == '':
        box[0] -= 0.05

    # Create Figure
    fig = plt.figure(figsize=figsize)
    #fig, ax = plt.subplots()
    # left bottom width height
    ax = fig.add_axes(box)
    plt.title(title)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    plt.autoscale(enable=True, axis=u'both', tight=False)
    ax.yaxis.grid(True)

    # dont use offset at the top of the figure
    y_formatter = mpl.ticker.ScalarFormatter(useOffset=False)
    ax.yaxis.set_major_formatter(y_formatter)

    width=0.30
    ind = np.arange(data.shape[0])
    n = data.shape[1]
    if (len(xticks) > 20):
        xticks = ['']
    ax.set_xticklabels(xticks, rotation=rot)
    xtp = ind+width*n/2
    ax.set_xticks(xtp)

    dmin = np.min(data)
    dmax = np.max(data)
    diff = dmax-dmin

    ymin = 0
    ymax = 1.1
    #ymin = dmin-0.1*diff
    ymax = dmax+0.1*diff

    xmin = int(xticks[0])
    xmax = int(xticks[-1])
    xmin = 0
    xmax = len(xticks)
    
    plt.xticks(np.arange(0, len(xticks), 1))
    plt.autoscale(enable=True, axis=u'both', tight=True)

    axes = plt.gca()
    #axes.set_xlim([xmin,xmax])
    axes.set_ylim([ymin,ymax])
    #axes.set_yticks(np.arange(ymin,ymax,0.1))

    color=iter(plt.cm.rainbow(np.linspace(0,1,n)))
    fill=iter(['','//'])
    p = [] # list of bars
    b = [0] * len(xticks) # bottom position
    for i,n in enumerate(n_labels):
        d = list(data[:,i])
        p.append(
                plt.bar(
                    ind, 
                    d, 
                    width, 
                    color=next(color), 
                    bottom=b,
                    align='center', 
                    hatch=next(fill)
                    )
                )
        b = np.add(b,d)

    if (show_legend):
        plt.legend(
                p, 
                n_labels,
                fontsize=fontsize,
                loc=legend_loc,
                bbox_to_anchor=(bbanchor),
                #bbox_to_anchor=(1,1),
                borderaxespad=0.5
                )



==> prod/myplot/bar.py <==
import numpy as np
import itertools 
import matplotlib as mpl
import matplotlib.pyplot as plt
import matplotlib.ticker as mtick
import myplot


def bar(data, title, xlabel, ylabel, xticks, group_names, legend=True, fontsize=16):
    """
    data        an Nx or Nx * Nn array or ndarray
    xticks      labels for each x value
    group_names labels for each n value
    """

    legend=bool(int(legend)) 
    data = np.array(data)
    group_names = list(group_names)
    n_labels = group_names

    # if data is 1d, make it a 2d array
    if ( len(data.shape) == 1 ):
        # print "1D array: Reshaping"
        data = data.reshape(len(data),-1)
    else:
        assert data.shape[1] == len(group_names), "data.shape[1] = %d, len(group_names) = %d" % (data.shape[1],len(group_names))

    # print data.shape
    assert(len(data.shape) == 2)
    assert(data.shape[0] == len(xticks)), "data.shape[0] = %d, len(xticks) = %d" % (data.shape[0],len(xticks))

    rot = 0
    max_x_label = max([len(str(s)) for s in xticks])
    max_text_width = 60/len(xticks)
    print "label:",max_x_label,"max:",max_text_width
    if (max_x_label > max_text_width):
        rot = 30
    if (max_x_label > 2*max_text_width):
        rot = 60


    mpl.rc('font', family='Helvetica', size=fontsize)

    legend_outside=1
    n = data.shape[1]
    show_legend = legend and (n > 1);
    print "Show Legend =", show_legend
    
    # left bottom width height
    box = [0.10,0.12,0.82,0.85]
    figsize=[ 8, 6 ]
    bbanchor=[ 1, 1 ]
    legend_loc='upper right'
    if legend_outside and show_legend:
        print "Putting legend outside plot"
        box[2] /= 1.25
        bbanchor=( 1, 1 )
        legend_loc='upper left'
        figsize[0] *= 1.25
        box[0] -= 0.05
    if rot:
        box[0] += 0.02
        box[1] += 0.08
        box[3] -= 0.08

    if ylabel == '':
        box[0] -= 0.05

    if title != '':
        box[3] -= 0.05

    fig = plt.figure()
    #fig, ax = plt.subplots()
    # left bottom width height
    ax = fig.add_axes(box)
    plt.title(title)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    plt.autoscale(enable=True, axis=u'both', tight=False)
    ax.yaxis.grid(True)

    if (len(group_names) == 1):
        width=0.5
    else:
        width=0.9/len(group_names)

    ind = np.arange(data.shape[0])
    n = data.shape[1]
    if (len(xticks) > 20):
        xticks = ['']
    ax.set_xticklabels(xticks, rotation=rot, ha='right')
    xtp = ind+width*n/2
    ax.set_xticks(xtp)

    ymin = 1.0
    ymax = 1.0
    ymax = max(data)*1.1
    axes = plt.gca()
    # axes.set_xlim([xmin,xmax])
    axes.set_ylim([ymin,ymax])
    #axes.set_yticks(np.arange(ymin,ymax,0.1))
    

    # add bars
    color=myplot.cmap(n)
    groups = list()
    for d in range(0,n):
        c=next(color)
        grp = ax.bar(ind + width*d, data[:,d], width, color=c)
        groups.append(grp)

    if (show_legend):
        plt.legend(
                groups, 
                n_labels,
                fontsize=fontsize,
                loc=legend_loc,
                bbox_to_anchor=(bbanchor),
                borderaxespad=0.5
                )



==> prod/myplot/cmap.py <==
import numpy as np
import matplotlib.pyplot as plt
import itertools 

def cmap(n):
    my_cmap = plt.cm.Set1
    colorIdx = np.linspace(0,1,9) #+ np.array([1.,0,1.,0,1.,0])/12
    
    my_cmap = plt.cm.Paired
    #colorIdx = np.linspace(0,1,6) #+ np.array([1.,0,1.,0,1.,0])/12
    colorIdx = np.array([1,2,5,7,9.25,11.125], dtype=float)/12 # alternating dark light
    #colorIdx = np.array([0,6,2,8,4,10], dtype=float)/12 # alternating dark light

    #print "colorIdx =", colorIdx
    color=itertools.cycle(my_cmap(colorIdx))
    return color


==> prod/myplot/gen_plot.py <==
#!/usr/bin/env python
import sys
import os
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.ticker as mtick
import sbar
import scipy.stats
import math

args = sys.argv
script = args.pop(0)
script = args.pop(0)
print script
csv = args.pop(0)
print csv
assert len(args) == 0

save_file = os.path.splitext(csv)[0]

normalize_to_0 = 1
normalize_total = 0
append_avg = 0
append_geo = 1
ignore_0 = 1
invert = 1

c = np.loadtxt(csv, delimiter=',', dtype=str)
n = c[0,1:] # different groups = first column
x = c[1:,0] # x axis labels = first row
d = c[1:,1:].astype(float) 

if [type(n[0]) is str]:
    n = [i.strip() for i in n]
if [type(x[0]) is str]:
    x = [i.strip() for i in x]

#d = np.fliplr(d)
#n = n[::-1]
#print n

# normalize to baseline (col 0)
if normalize_to_0:
    print "Normalizing to column 0: ", n[0]
    d = np.divide(d,d[:,0:1])

# normalize to total
if normalize_total:
    print "Normalizing to total of: ", n
    denom = d.sum(1)
    denom = denom.reshape(len(denom),-1)
    d = np.divide(d,denom)


if ignore_0:
    print "Ignoring column 0: ", n[0]
    d = d[:,1:]
    n = n[1:]

# d = delay

# caclulate inverse EDP an ED2
if 0:
    energy=0.93
    edp = d * energy
    eds = (d**2) * energy
    d = np.concatenate( (edp, eds) , axis=1)
    n = ["$1/EDP$","$1/ED^2$"]
    save_file='edp'

if append_avg:
    print "Appending Average"
    avg = d.mean(0)
    avg = avg.reshape( (1, avg.size) )
    print 'avg =', avg
    s = d.shape
    # shell = np.zeros( (s[0], s[1]+1, s[2]) )
    # shell[:,:-1,:] = d
    # shell[:,-1,:] = avg
    # d = shell
    d = np.concatenate( (d,avg), axis=0 )
    x = np.concatenate( (x,['avg']) )

if append_geo:
    avg = d.mean(0, keepdims=True)
    gmean = scipy.stats.gmean(d[:], axis=0)
    print d.shape
    print gmean.shape
    d = np.concatenate( (d,gmean.reshape(1,-1)), axis=0 )
    x = np.concatenate( (x,['geo']) )

if 0:
    d = 1.0/d
    d[-1] = scipy.stats.gmean(d[:-1])
    x[-1] = 'geo'
    ytitle="Speedup"
    save_file = "speedup-per-window"

if invert:
    
    d[:] = 1.0/d[:]
    # n = ['Speedup','Efficiency','1/EDP']
    #n = ['Speedup','Efficiency']
    # ytitle="Speedup"
    ytitle=" "

else:
    ytitle=""


print "x,n,data"
print x
print n
print d

max_rest = d[1:,:].max()
ymax = (max_rest)*1.1

title=""
xtitle=""
#x = myplot.rename_nets(x.tolist())
sbar.sbar(d, title, xtitle, ytitle, x, n, fontsize=12, ylim=(0,ymax))
plt.savefig(save_file + '.pdf', format='pdf', dpi=1000)
#plt.show()


==> prod/myplot/line.py <==
#!/usr/bin/python
#
# This script provides a set of functions for generating simple plots with matplotlib

import numpy as np
import itertools 
import matplotlib as mpl
import matplotlib.pyplot as plt
import matplotlib.ticker as mtick

def line(data, title, xlabel, ylabel, xticks, group_names, legend=True):
    """
    Plot a line graph with N lines
    data        an Nx or Nx * Nn array or ndarray
    xticks      labels for each x value
    group_names labels for each n value
    """
    legend=bool(int(legend)) 
    print "LINE"
    data = np.array(data)
    group_names = list(group_names)

    # if data is 1d, make it a 2d array
    if ( len(data.shape) == 1 ):
        # print "1D array: Reshaping"
        data = data.reshape(len(data),-1)
    else:
        assert data.shape[1] == len(group_names), "data.shape[1] = %d, len(group_names) = %d" % (data.shape[1],len(group_names))

    # print data.shape
    assert(len(data.shape) == 2)

    # try to make data fit the labels
    if (data.shape[0] != len(xticks)):
        print "xticks (", len(xticks), ") don't match data (", data.shape, ". trying to fix"
        data = data.T;
    assert(data.shape[0] == len(xticks)), "data.shape[0] = %d, len(xticks) = %d" % (data.shape[0],len(xticks))
    assert(data.shape[1] == len(group_names)), "data.shape[1] = %d, len(group_names) = %d" % (data.shape[1],len(group_names))

    # should I rotate x axis labels?
    rot = 0
    max_x_label = max([len(str(s)) for s in xticks])
    max_text_width = 80/len(xticks)
    print "max label width:",max_x_label,"max:",max_text_width
    if (max_x_label > max_text_width):
        rot = 30

    fontsize = 18
    font = {'family' : 'normal',
            'weight' : 'normal',
            'size'   : fontsize}

    mpl.rc('font', **font)

    n = data.shape[1]
    show_legend = legend and (n > 1);

    legend_outside=1
    # left bottom width height
    box = [0.15,0.12,0.82,0.85]
    bbanchor=( 1, 1 )
    figsize=[ 8, 6 ]
    if legend_outside and show_legend:
        #box = [0.11,0.12,0.65,0.85]
        box[2] /= 1.25
        bbanchor=( 1.3, 0.447 )
        figsize[0] *= 1.25
    if rot:
        box[1] = 0.2

    if ylabel == '':
        box[0] -= 0.05

    # Create Figure
    fig = plt.figure(figsize=figsize)
    #fig, ax = plt.subplots()
    ax = fig.add_axes(box)
    plt.title(title)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    #plt.autoscale(enable=True, axis=u'both', tight=True)
    ax.yaxis.grid(True)

    # dont use offset at the top of the figure
    y_formatter = mpl.ticker.ScalarFormatter(useOffset=False)
    ax.yaxis.set_major_formatter(y_formatter)

    # don't show labels for over 20 points
    if (len(xticks) > 20):
        xticks = ['']
    ax.set_xticklabels(xticks, rotation=rot)

    dmin = np.min(data)
    dmax = np.max(data)
    diff = dmax-dmin

    ymin = 0
    ymax = 1.1
    ymin = dmin-0.1*diff
    ymax = dmax+0.1*diff

    xmin = int(xticks[0])
    xmax = int(xticks[-1])
    xmin = 0
    xmax = len(xticks)
    
    plt.xticks(np.arange(0, len(xticks), 1))


    axes = plt.gca()
    #axes.set_xlim([xmin,xmax])
    axes.set_ylim([ymin,ymax])
    #axes.set_yticks(np.arange(ymin,ymax,0.1))
    
    groups = list()

    # data = X * N
    n = data.shape[1]
    color=iter(plt.cm.rainbow(np.linspace(0,1,n)))
    markers=itertools.cycle(['x', ',', 'o', '.', '*'])

    # plot each line
    for d in range(0,n):
        c=next(color)
        m=next(markers)
        #grp = ax.bar(ind + width*d, data[:,d], width, color=c)
        grp = ax.plot( range(len(xticks)) , data[:,d] , label='%s' % group_names[d], marker=m)
        groups.append(grp)

    if (show_legend):
        #ax.legend(groups, group_names, bbox_to_anchor=(1.05, 1), loc='upper right', borderaxespad=0.)
        #plt.legend(bbox_to_anchor=(1, 1), loc='upper left', borderaxespad=0.)
        plt.legend(
                title='Layer',
                fontsize=fontsize,
                loc='center right',
                bbox_to_anchor=(bbanchor),
                borderaxespad=0.5
                )


==> prod/myplot/read_csv.py <==
#!/usr/bin/python
import sys
import os
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.ticker as mtick

import myplot

args = sys.argv
script = args.pop(0)
csv = args.pop(0)
assert len(args) == 0

save_file = os.path.splitext(csv)[0] # strip file extension

c = np.loadtxt(csv, delimiter=',', dtype=str)
nets = c[0,1:] # get top row
x = c[1:,0] # get left column
d = c[1:,1:].astype(float) # get the data
myplot.plot_line(d, "", "Integer Bits", "Relative Accuracy", x, nets)
plt.savefig(save_file + '.pdf', format='pdf', dpi=1000)
plt.show()


==> prod/myplot/sbar.py <==
import numpy as np
import itertools 
import matplotlib as mpl
import matplotlib.pyplot as plt
import matplotlib.ticker as mtick
import prettyplotlib as ppl

def sbar(data, title, xlabel, ylabel, xticks, group_names, legend=True, fontsize=16, ylim=()):
    """
    plot a stacked bar graph (N bars stacked on top of eachother)
    data        an Nx or Nx * Nn array or ndarray
    xticks      labels for each x value
    group_names labels for each n value
    """

    legend=bool(int(legend)) 
    data = np.array(data)
    group_names = list(group_names)
    n_labels = group_names
    percent = 0 

    #mpl.rcParams['axes.linewidth'] = 1
    #rcParams['axes.linewidth'] = 7 # set the value globally

    # if data is 1d, make it a 2d array
    if ( len(data.shape) == 1 ):
        # print "1D array: Reshaping"
        data = data.reshape(len(data),-1)
    else:
        assert data.shape[1] == len(group_names), "data.shape[1] = %d, len(group_names) = %d" % (data.shape[1],len(group_names))

    # print data.shape
    assert(len(data.shape) == 2)
    assert(data.shape[0] == len(xticks)), "data.shape[0] = %d, len(xticks) = %d" % (data.shape[0],len(xticks))

    rot = 0
    max_x_label = max([len(str(s)) for s in xticks])
    max_text_width = 100/len(xticks)
    print "label:",max_x_label,"max:",max_text_width
    if (max_x_label > max_text_width):
        rot = 30

    #mpl.rc('font',**{'family':'sans-serif', 'sans-serif':['Helvetica'], 'size':fontsize})
    mpl.rc('font',**{'size':fontsize})

    legend_outside=0
    n = data.shape[1]
    show_legend = legend and (n > 1);
    print "Show Legend =", show_legend
    
    # left bottom width height
    box = [0.1,0.08,0.85,0.82]
    figsize=[ 8, 6 ] # WxH
    bbanchor=[ 0.5 , 1 ] # x,y
    legend_loc='lower center'
    if legend_outside and show_legend:
        print "Putting legend outside plot"
        box[2] /= 1.25
        bbanchor=( 1, 1 )
        legend_loc='upper left'
        figsize[0] *= 1.25
    if rot:
        box[1] += 0.08
        box[3] -= 0.08

    if ylabel == '':
        box[0] -= 0.05

    if title != '':
        box[3] -= 0.05

    # Create Figure
    fig = plt.figure(figsize=figsize)
    #fig, ax = plt.subplots()
    # left bottom width height
    ax = fig.add_axes(box)
    plt.title(title)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    plt.autoscale(enable=True, axis=u'both', tight=False)

    # gridelines
    ax.yaxis.grid(True, zorder=0,linestyle='solid', color='0.9', linewidth=1)

    # dont use offset at the top of the figure
    y_formatter = mpl.ticker.ScalarFormatter(useOffset=False)
    ax.yaxis.set_major_formatter(y_formatter)

    if (len(group_names) == 1):
        width=0.4
    else:
        width=0.8/len(group_names)

    ind = np.arange(data.shape[0])
    n = data.shape[1]
    if (len(xticks) > 20):
        xticks = ['']
    ax.set_xticklabels(xticks, rotation=rot)
    xtp = ind#+width*n/2
    ax.set_xticks(xtp)
    # ax.spines['left'].set_visible(False)
    # ax.spines['bottom'].set_visible(False)

    # convert to percent
    if percent:
        data *= 100
        fmt = '%.0f%%' # Format you want the ticks, e.g. '40%'
        yticks = mtick.FormatStrFormatter(fmt)
        ax.yaxis.set_major_formatter(yticks)

    dmin = np.min(data.sum(1))
    dmax = np.max(data.sum(1))
    diff = dmax-dmin

    if len(ylim) == 0:
        ymin = dmin-0.1*diff
        ymax = dmax+0.1*diff
    elif len(ylim) == 1:
        ymin = 0
        ymax = ylim[0]
    elif (ylim[0] == ''):
        ymin = dmin-0.1*diff
        ymax = ylim[1]
    elif (ylim[1] == ''):
        ymin = ylim[0]
        ymax = dmax+0.1*diff
    else:
        ymin = ylim[0]
        ymax = ylim[1]

    ymax = 4.5
    if (type(xticks[0]) is np.string_ or type(xticks[0]) is str):
        xmin = 0
        xmax = len(xticks)
    else:
        xmin = int(xticks[0])
        xmax = int(xticks[-1])

    xmin -= 0.5
    xmax += -0.5
    #plt.style.use('ggplot')
    #plt.xticks(np.arange(0, len(xticks), 1))
    #plt.autoscale(enable=True, axis=u'both', tight=True)

    axes = plt.gca()
    axes.set_xlim([xmin,xmax])
    axes.set_ylim([ymin,ymax])
    #axes.set_yticks(np.arange(ymin,ymax,0.1))

#    axes.spines['left'].linewidth = 2
#    axes.spines['bottom'].linewidth = 5

    # Colors / Patterns
    #color=myplot.cmap(n)
    color=itertools.cycle(plt.cm.Paired(np.linspace(0,1,6)))
    colors=['#C0C0C0', '#CCE5FF',  '#99CCFF', '#66B2FF', '#004C99'] #'#3399FF', '#004C99', [0.8,0.8,1], [0.8,0.8,1], [0.8,0.8,1]]
    fill=iter(['','/'])

    p = [] # list of bars
    b = [0] * len(xticks) # bottom position

    # draw a veritcal line at 1
    plt.axhline(y=1.0, zorder=3, linewidth=2, color='black')

    for i,n in enumerate(n_labels):
        d = list(data[:,i])
        print n
        print d
        inds = ind - (len(n_labels) - 1)*width/2 + width*i
        print 'inds:', inds

        # annotate values to bars that go outside the plot
        if (d[0] > ymax):
            fs = int(width*30)
            ax.text(inds[0],ymax,"%.1f"%d[0], ha='center', va='bottom', fontsize=fs, zorder=5, rotation=45)
              # rect.get_x() + rect.get_width()/2., 1.05*height,
                            # '%d' % int(height),
                                            # ha='center', va='bottom')
        p.append(
                # ppl.bar(
                plt.bar(
                    #ind + width*i - width/2, 
                    inds,
                    d, 
                    width, 
                    zorder = 4,
                    color=colors[i], #color=next(color), 
                    #color=plt.rcParams['axes.color_cycle'][i],
                    alpha=1,
                    #bottom=b,
                    align='center', 
                    #hatch=next(fill)
                    hatch=''
                    )
                )
        b = np.add(b,d)

    if (show_legend):
        #p = p[::-1]
        plt.legend(
                p, 
                n_labels,
                ncol=n_labels,
                fontsize=fontsize,
                loc=legend_loc,
                bbox_to_anchor=(bbanchor),
                borderaxespad=1,
                frameon=False
                )



==> prod/myplot/scatter.py <==
#!/usr/bin/python
#
# This script provides a set of functions for generating simple plots with matplotlib

import numpy as np
import itertools 
import matplotlib as mpl
import matplotlib.pyplot as plt
import matplotlib.ticker as mtick

def scatter(dx, dy, title, xlabel, ylabel):
    fig = plt.figure()
    plt.title(title)
    plt.xlabel(xlabel)
    plt.ylabel(ylabel)
    plt.autoscale(enable=True, axis=u'both', tight=False)
    ax = fig.add_subplot(1,1,1)
    fmt = '%.0f%%' # Format you want the ticks, e.g. '40%'
    yticks = mtick.FormatStrFormatter(fmt)
    ax.yaxis.set_major_formatter(yticks)

    for las in range(1,dx.shape[1]):
        x = dx[:,las] 
        y = dy[:,las] * 100
        ax.plot(x,y, label='%d' % las)
        plt.legend(title='')

